Drug Recommendation toward Safe Polypharmacy

Adverse drug reactions (ADRs) induced from high-order drug-drug interactions (DDIs) due to polypharmacy represent a significant public health problem. In this paper, we formally formulate the to-avoid and safe (with respect to ADRs) drug recommendation problems when multiple drugs have been taken simultaneously. We develop a joint model with a recommendation component and an ADR label prediction component to recommend for a prescription a set of to-avoid drugs that will induce ADRs if taken together with the prescription. We also develop real drug-drug interaction datasets and corresponding evaluation protocols. Our experimental results on real datasets demonstrate the strong performance of the joint model compared to other baseline methods.

==> table/genTable.sh <==
# top5
# A_FEARS
#  0.3516        & 0.4925        & 0.5831
# A_*
#  0.9404        & 0.1690        & 0.1783

#less performance_recall_Rec_20.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

#less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.3516, $4/0.4925, $5/0.5831); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9404, $4/0.1690, $5/0.1783);}' > y 

#cat template.tex > recall_top5.tex; paste template2.tex y >> recall_top5.tex


#less performance_precision_Rec_20.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

#less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.3516, $4/0.4925, $5/0.5831); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9404, $4/0.1690, $5/0.1783);}' > y 

#cat template.tex > precision_top5.tex; paste template2.tex y >> precision_top5.tex

#top10
#Dfears
#& 0.5311        & 0.3721        & 0.5013\\
#D
#& 0.9731        & 0.0874        & 0.0977\\

less performance_recall_Rec_20_Top_10.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.5311, $4/0.3721, $5/0.5013); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9731, $4/0.0874, $5/0.0977);}' > y 

paste template2.tex y >> recall_top10.tex

less performance_precision_Rec_20_Top_10.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.5311, $4/0.3721, $5/0.5013); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9731, $4/0.0874, $5/0.0977);}' > y 

paste template2.tex y >> precision_top10.tex



less performance_accuracy_Rec_20_Top_10.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.5311, $4/0.3721, $5/0.5013); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9731, $4/0.0874, $5/0.0977);}' > y 

paste template2.tex y >> accuracy_top10.tex





# top20
# Dfears
# & 0.7436	& 0.2605	& 0.4168\\
# D*
# & 0.9955	& 0.0447	& 0.0503\\

less performance_recall_Rec_20_Top_20.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.7436, $4/0.2605, $5/0.4168); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9955, $4/0.0447, $5/0.0503);}' > y 

paste template2.tex y >> recall_top20.tex

less performance_precision_Rec_20_Top_20.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.7436, $4/0.2605, $5/0.4168); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9955, $4/0.0447, $5/0.0503);}' > y 

paste template2.tex y >> precision_top20.tex



less performance_accuracy_Rec_20_Top_20.tex | grep "&" | grep -v "%" | perl -pe 's/&/& /g' | grep -v mth | grep -v multicolumn > x

less x | awk -F'&' '{i ++; if (i <= 8) printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.7436, $4/0.2605, $5/0.4168); else printf("& %.4f & %.4f & %.4f \\\\\n", $3/0.9955, $4/0.0447, $5/0.0503);}' > y 

paste template2.tex y >> accuracy_top20.tex



